Bayesian Eye Tracking

Model-based eye tracking has been a dominant approach for eye gaze tracking because of its ability to generalize to different subjects, without the need of any training data and eye gaze annotations. Model-based eye tracking, however, is susceptible to eye feature detection errors, in particular for eye tracking in the wild. To address this issue, we propose a Bayesian framework for model-based eye tracking. The proposed system consists of a cascade-Bayesian Convolutional Neural Network (c-BCNN) to capture the probabilistic relationships between eye appearance and its landmarks, and a geometric eye model to estimate eye gaze from the eye landmarks. Given a testing eye image, the Bayesian framework can generate, through Bayesian inference, the eye gaze distribution without explicit landmark detection and model training, based on which it not only estimates the most likely eye gaze but also its uncertainty. Furthermore, with Bayesian inference instead of point-based inference, our model can not only generalize better to different sub-jects, head poses, and environments but also is robust to image noise and landmark detection errors. Finally, with the estimated gaze uncertainty, we can construct a cascade architecture that allows us to progressively improve gaze estimation accuracy. Compared to state-of-the-art model-based and learning-based methods, the proposed Bayesian framework demonstrates significant improvement in generalization capability across several benchmark datasets and in accuracy and robustness under challenging real-world conditions.

==> figures/prediction_cascade_im1.m <==


close all
figure;
% gt: [19,15]
% s1: [23, 12]
% s2: [22, 14]
% s3: [20, 14]
im = imread('a.jpg');
subplot(141);
imshow(im);
%% s1
im1 = uint8(zeros(36, 60));
im1(12, 23, 1) = 1000;
B = imgaussfilt(im1,[3,4])*40;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(12, 23, :) = [255, 0, 0];

im2(15, 19, :) = [0, 255, 0];
subplot(142);
imshow(im2);

%% s2
im1 = uint8(zeros(36, 60));
im1(14, 22, 1) = 1000;
B = imgaussfilt(im1,[1.5,2.5])*20;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(14, 22, :) = [255,0,0];
im2(15, 19, :) = [0, 255, 0];


subplot(143);
imshow(im2);

%% s3

im1 = uint8(zeros(36, 60));
im1(14, 20, 1) = 1000;
B = imgaussfilt(im1,[1,1.5])*20;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(14, 20, :) = [255,0,0];
im2(15, 19, :) = [0, 255, 0];
subplot(144);
imshow(im2);



==> figures/prediction_cascade_im2.m <==


close all
figure;
% gt: [30,11]
% s1: [28, 14]
% s2: [29, 12]
% s3: [30, 12]
im = imread('b.jpg');
subplot(141);
imshow(im);
%% s1
im1 = uint8(zeros(36, 60));
im1(14, 28, 1) = 1000;
B = imgaussfilt(im1,[2,3])*40;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(14, 28, :) = [255, 0, 0];
im2(11, 30, :) = [0, 255, 0];
subplot(142);
imshow(im2);

%% s2
im1 = uint8(zeros(36, 60));
im1(12, 29, 1) = 1000;
B = imgaussfilt(im1,[1,1.5])*20;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(12, 29, :) = [255, 0, 0];
im2(11,30, :) = [0, 255, 0];


subplot(143);
imshow(im2);

%% s3

im1 = uint8(zeros(36, 60));
im1(12, 30, 1) = 1000;
B = imgaussfilt(im1,[1,1])*20;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(12, 30, :) = [255, 0, 0];
im2(11, 30, :) = [0, 255, 0];
subplot(144);
imshow(im2);



==> figures/prediction_cascade_im3.m <==


close all
figure;
% gt: [28,14]
% s1: [27, 13]
% s2: [28, 14]
% s3: [28, 14]
im = imread('c.jpg');
subplot(141);
imshow(im);
xlabel('(a) original image', 'fontsize', 26);
%% s1
im1 = uint8(zeros(36, 60));
im1(14, 28, 1) = 1000;
B = imgaussfilt(im1,[0.9,1.1])*40;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(13, 27, :) = [255, 0, 0];
im2(14, 28, :) = [0, 255, 0];
subplot(142);
imshow(im2);
xlabel('(b) stage 1', 'fontsize', 26);
%% s2
im1 = uint8(zeros(36, 60));
im1(14, 28, 1) = 1000;
B = imgaussfilt(im1,[0.6,0.8])*40;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(14, 28, :) = [255, 0, 0];
im2(14, 28, :) = [0, 255, 0];


subplot(143);
imshow(im2);
xlabel('(c) stage 2', 'fontsize', 26);
%% s3

im1 = uint8(zeros(36, 60));
im1(14, 28, 1) = 1000;
B = imgaussfilt(im1,[0.6,0.65])*40;
im2 = uint8(zeros(36, 60));
im2(:, :, 1) = im;
im2(:, :, 2) = im;
im2(:, :, 3) = im;
im2(:, :, 3) = im2(:, :, 3) + B;
im2(14, 28, :) = [0, 255, 0];
im2(14, 28, :) = [0, 255, 0];
subplot(144);
imshow(im2);
xlabel('(d) stage 3', 'fontsize', 26);

